D = 5 maximally supersymmetric Yang-Mills theory diverges at six loops

The connection of maximally supersymmetric Yang-Mills theory to the (2,0) theory in six dimensions has raised the possibility that it might be perturbatively ultraviolet finite in five dimensions. We test this hypothesis by computing the coefficient of the first potential ultraviolet divergence of planar (large N_c) maximally supersymmetric Yang-Mills theory in D = 5, which occurs at six loops. We show that the coefficient is nonvanishing. Furthermore, the numerical value of the divergence falls very close to an approximate exponential formula based on the coefficients of the divergences through five loops. This formula predicts the approximate values of the ultraviolet divergence at loop orders L > 6 in the critical dimension D = 4 + 6/L. To obtain the six-loop divergence we first construct the planar six-loop four-point amplitude integrand using generalized unitarity. The ultraviolet divergence follows from a set of vacuum integrals, which are obtained by expanding the integrand in the external momenta. The vacuum integrals are integrated via sector decomposition, using a modified version of the FIESTA program.

==> anc/SixLoops.m <==
(* ::Package:: *)

(* 
List of Variables:

s[i1,i2,...,im] = (i1+i2+...+im)^2 is the square of the sum of the
momentum of its arguments.  

For example, the usual Mandelstam invariants are s=s[1,2], t=s[2,3], u=s[1,3].
The correspondence to the paper is that s[5] is p_5^2,  s[4,5] is 
(p_5+k_4)^2, s[4,-5] is (k_4 -p_5)^2.

The g[i] for i=1,..,68 are the graphs. The notation used for a graph
is that each triplet of numbers correspond to a vertex. And each
number refers to a leg/line or graph edge. Negative numbers -i refer
to momentum -p_i and positive i to momentum p_i.

Use ConventionalGraph[g[i]] for more conventional graph notation in
Mathematica. Use GraphDisplay[g[i]] to plot graph g[i] in Mathematica.

The n[i] for i=1,..,68 are the kinematic numerators of each graph.

The S[i] for i=1,..,68 are the graph symmetry factors -- the number of 
automorphisms.

*)


(* ::Subsubsection:: *)
(*Functions*)


GraphDisplay[g_] := GraphPlot[ConventionalGraph[g], DirectedEdges -> True]
 
ConventionalGraph[g_] := Module[{gg}, gg = Join[Thread[{-Range[4]}], g]; 
       Table[{Position[gg, j][[1,1]] -> Position[gg, -j][[1,1]], 
               If[j < 5, k[j], l[j]]}, {j, 23}]]


(* ::Subsubsection:: *)
(*Graphs*)


g[1] = {{11, 10, -23}, {13, -10, 14}, {15, -9, -13}, {16, -8, -15}, 
     {17, -7, -16}, {-5, -6, -17}, {18, 5, 1}, {-18, 2, -20}, {19, 6, 20}, 
     {21, 7, -19}, {22, 8, -21}, {23, 9, -22}, {-12, 4, -14}, {12, -11, 3}}
 
g[2] = {{13, -10, -12}, {11, -23, -22}, {14, -9, 15}, {16, -8, -14}, 
     {17, -7, -16}, {-5, -6, -17}, {18, 5, 1}, {-18, 2, -20}, {19, 6, 20}, 
     {21, 7, -19}, {22, 8, -21}, {-13, 4, -15}, {10, 9, 23}, {12, -11, 3}}
 
g[3] = {{11, 10, -23}, {13, -10, 14}, {-7, -8, 16}, {22, 8, -20}, 
     {17, -16, -15}, {-5, -6, -17}, {18, 5, 1}, {-18, 2, -21}, {20, -19, 21}, 
     {7, 6, 19}, {15, -9, -13}, {23, 9, -22}, {-12, 4, -14}, {12, -11, 3}}
 
g[4] = {{11, 10, -23}, {9, 8, 22}, {23, -22, -21}, {15, -9, -13}, 
     {17, -16, -15}, {-5, -6, -17}, {18, 5, 1}, {-18, 2, -20}, {19, 6, 20}, 
     {21, 7, -19}, {-7, -8, 16}, {13, -10, 14}, {-12, 4, -14}, {12, -11, 3}}
 
g[5] = {{11, 10, -23}, {13, -10, 14}, {-7, -8, 16}, {21, 8, 22}, 
     {17, -16, -15}, {-5, -6, -17}, {18, 5, 1}, {20, -19, -18}, 
     {-20, 2, -22}, {7, 6, 19}, {15, -9, -13}, {23, 9, -21}, {-12, 4, -14}, 
     {12, -11, 3}}
 
g[6] = {{12, -11, 3}, {10, 9, 23}, {22, 8, -21}, {13, -10, 14}, 
     {17, -16, -13}, {-5, -6, -17}, {18, 5, 1}, {-18, 2, -20}, {19, 6, 20}, 
     {21, 7, -19}, {-7, -15, 16}, {-12, 4, -14}, {-8, -9, 15}, {11, -23, -22}}
 
g[7] = {{11, -23, -22}, {-8, -9, 14}, {22, 8, -21}, {-13, 4, -17}, 
     {16, -15, 17}, {-5, -6, -16}, {18, 5, 1}, {-18, 2, -20}, {19, 6, 20}, 
     {21, 7, -19}, {-7, -14, 15}, {13, -10, -12}, {12, -11, 3}, {10, 9, 23}}
 
g[8] = {{12, -11, 3}, {23, 9, -22}, {-12, 4, -17}, {22, 8, -20}, 
     {16, -14, 17}, {-5, -6, -16}, {18, 5, 1}, {-18, 2, -21}, {20, -19, 21}, 
     {7, 6, 19}, {13, -10, 14}, {-7, -8, -15}, {15, -9, -13}, {11, 10, -23}}
 
g[9] = {{-8, -9, 14}, {12, -11, 3}, {-7, -14, 15}, {21, 8, -20}, 
     {-13, 4, -17}, {-5, -16, 17}, {18, 5, 1}, {19, 6, -18}, {20, 7, -19}, 
     {-6, -15, 16}, {13, -10, -12}, {23, -22, -21}, {10, 9, 22}, {-23, 2, 11}}
 
g[10] = {{-13, 4, -15}, {14, -9, 15}, {12, -11, 3}, {21, 7, -19}, 
     {19, 6, 20}, {-5, -6, -17}, {18, 5, 1}, {23, -20, -18}, {-23, 2, 11}, 
     {17, -7, -16}, {16, -8, -14}, {22, 8, -21}, {13, -10, -12}, {10, 9, -22}}
 
g[11] = {{12, -11, 3}, {14, -13, -12}, {15, -8, -14}, {22, 9, -21}, 
     {-16, 4, -17}, {-5, -6, 17}, {18, 5, 1}, {20, -19, -18}, {21, 8, -20}, 
     {7, 6, 19}, {16, -7, -15}, {-22, 2, -23}, {-9, -10, 13}, {11, 10, 23}}
 
g[12] = {{13, -10, -12}, {11, -23, -22}, {-7, -8, 16}, {22, 8, -20}, 
     {17, -16, -14}, {-5, -6, -17}, {18, 5, 1}, {-18, 2, -21}, {20, -19, 21}, 
     {7, 6, 19}, {14, -9, 15}, {-13, 4, -15}, {10, 9, 23}, {12, -11, 3}}
 
g[13] = {{13, -10, -12}, {11, -23, -21}, {-7, -8, 16}, {21, 8, 22}, 
     {17, -16, -14}, {-5, -6, -17}, {18, 5, 1}, {20, -19, -18}, 
     {-20, 2, -22}, {7, 6, 19}, {14, -9, 15}, {-13, 4, -15}, {10, 9, 23}, 
     {12, -11, 3}}
 
g[14] = {{11, 10, -23}, {23, 9, -21}, {13, -10, 14}, {21, 8, 22}, 
     {17, -16, -13}, {-5, -6, -17}, {18, 5, 1}, {20, -19, -18}, 
     {-20, 2, -22}, {7, 6, 19}, {15, -9, 16}, {-7, -8, -15}, {-12, 4, -14}, 
     {12, -11, 3}}
 
g[15] = {{-8, -9, 15}, {11, -23, -22}, {-7, -15, 16}, {22, 8, -20}, 
     {17, -16, -13}, {-5, -6, -17}, {18, 5, 1}, {-18, 2, -21}, {20, -19, 21}, 
     {7, 6, 19}, {13, -10, 14}, {-12, 4, -14}, {10, 9, 23}, {12, -11, 3}}
 
g[16] = {{-8, -9, 15}, {11, -23, -21}, {-7, -15, 16}, {21, 8, 22}, 
     {17, -16, -13}, {-5, -6, -17}, {18, 5, 1}, {20, -19, -18}, 
     {-20, 2, -22}, {7, 6, 19}, {13, -10, 14}, {-12, 4, -14}, {10, 9, 23}, 
     {12, -11, 3}}
 
g[17] = {{12, -11, 3}, {23, 9, -21}, {-12, 4, -17}, {21, 8, 22}, 
     {16, -14, 17}, {-5, -6, -16}, {18, 5, 1}, {20, -19, -18}, {-20, 2, -22}, 
     {7, 6, 19}, {13, -10, 14}, {-7, -8, -15}, {15, -9, -13}, {11, 10, -23}}
 
g[18] = {{10, 9, 23}, {-12, 4, -14}, {13, -10, 14}, {21, 8, 22}, 
     {17, -16, -13}, {-5, -6, -17}, {18, 5, 1}, {20, -19, -18}, 
     {-20, 2, -22}, {7, 6, 19}, {15, -9, 16}, {-7, -8, -15}, {11, -23, -21}, 
     {12, -11, 3}}
 
g[19] = {{9, 8, 21}, {12, -11, 3}, {-7, -8, 16}, {14, -9, 15}, 
     {17, -16, -14}, {-5, -6, -17}, {18, 5, 1}, {20, -19, -18}, 
     {-20, 2, -23}, {7, 6, 19}, {11, -22, 23}, {-13, 4, -15}, {10, -21, 22}, 
     {13, -10, -12}}
 
g[20] = {{10, 9, -21}, {-13, 4, -15}, {-7, -8, 16}, {14, -9, 15}, 
     {17, -16, -14}, {-5, -6, -17}, {18, 5, 1}, {20, -19, -18}, 
     {-20, 2, -23}, {7, 6, 19}, {11, -22, 23}, {21, 8, 22}, {12, -11, 3}, 
     {13, -10, -12}}
 
g[21] = {{12, -11, 3}, {11, -23, -21}, {-7, -14, 15}, {21, 8, 22}, 
     {16, -15, 17}, {-5, -6, -16}, {18, 5, 1}, {20, -19, -18}, {-20, 2, -22}, 
     {7, 6, 19}, {-13, 4, -17}, {13, -10, -12}, {-8, -9, 14}, {10, 9, 23}}
 
g[22] = {{10, 9, 23}, {13, -10, -12}, {-13, 4, -17}, {21, 8, 22}, 
     {16, -15, 17}, {-5, -6, -16}, {18, 5, 1}, {20, -19, -18}, {-20, 2, -22}, 
     {7, 6, 19}, {14, -9, 15}, {-7, -8, -14}, {11, -23, -21}, {12, -11, 3}}
 
g[23] = {{10, -22, 23}, {14, -9, -13}, {11, -23, -21}, {15, -8, 16}, 
     {17, -7, -15}, {-5, -6, -17}, {18, 5, 1}, {-18, 2, -20}, {19, 6, 20}, 
     {21, 7, -19}, {-14, 4, -16}, {9, 8, 22}, {12, -11, 3}, {13, -10, -12}}
 
g[24] = {{-8, -9, 15}, {-12, 4, -14}, {8, -19, 20}, {23, 9, -21}, 
     {17, -16, -13}, {-5, -6, -17}, {18, 5, 1}, {-18, 2, -22}, {21, -20, 22}, 
     {7, 6, 19}, {13, -10, 14}, {-7, -15, 16}, {11, 10, -23}, {12, -11, 3}}
 
g[25] = {{10, 9, 22}, {-23, 2, 11}, {-8, -9, 14}, {23, -22, -21}, 
     {16, -15, 17}, {-5, -6, -16}, {18, 5, 1}, {20, -19, -18}, {21, 8, -20}, 
     {7, 6, 19}, {-13, 4, -17}, {-7, -14, 15}, {13, -12, 3}, {-10, -11, 12}}
 
g[26] = {{9, 8, 21}, {-22, 2, -23}, {12, -11, 3}, {22, -21, -20}, 
     {-12, 4, -17}, {-5, -16, 17}, {18, 5, 1}, {19, 6, -18}, {20, 7, -19}, 
     {-6, -15, 16}, {14, -13, 15}, {-7, -8, -14}, {11, 10, 23}, {-9, -10, 13}}
 
g[27] = {{-9, -10, 13}, {-22, 2, -23}, {-12, 4, -17}, {22, 9, -21}, 
     {16, -15, 17}, {-5, -6, -16}, {18, 5, 1}, {20, -19, -18}, {21, 8, -20}, 
     {7, 6, 19}, {14, -13, 15}, {-7, -8, -14}, {12, -11, 3}, {11, 10, 23}}
 
g[28] = {{-13, 4, -15}, {-7, -8, 16}, {12, -11, 3}, {7, 6, 19}, 
     {20, -19, 21}, {-5, -6, -17}, {18, 5, 1}, {23, -21, -18}, {-23, 2, 11}, 
     {17, -16, -14}, {14, -9, 15}, {10, -22, -20}, {13, -10, -12}, {9, 8, 22}}
 
g[29] = {{13, -12, 3}, {-8, -9, 14}, {-13, 4, -17}, {7, 6, 19}, 
     {16, -15, 17}, {-5, -6, -16}, {18, 5, 1}, {21, -20, -18}, 
     {23, -22, -21}, {8, -19, 20}, {-23, 2, 11}, {10, 9, 22}, {-7, -14, 15}, 
     {-10, -11, 12}}
 
g[30] = {{13, -10, -12}, {12, -11, 3}, {14, -9, 15}, {7, 6, 19}, 
     {20, -19, 21}, {-5, -6, -16}, {18, 5, 1}, {23, -21, -18}, {-23, 2, 11}, 
     {16, -15, 17}, {22, 8, -20}, {-13, 4, -17}, {-7, -8, -14}, {10, 9, -22}}
 
g[31] = {{12, -11, 3}, {-22, 2, -23}, {-12, 4, -17}, {22, 9, -21}, 
     {16, -14, 17}, {-5, -6, -16}, {18, 5, 1}, {20, -19, -18}, {21, 8, -20}, 
     {7, 6, 19}, {13, -10, 14}, {-7, -8, -15}, {15, -9, -13}, {11, 10, 23}}
 
g[32] = {{13, -12, 3}, {8, -19, 20}, {10, 9, -21}, {7, 6, 19}, {21, -20, 22}, 
     {-5, -6, -16}, {18, 5, 1}, {23, -22, -18}, {-23, 2, 11}, {16, -15, 17}, 
     {-13, 4, -17}, {-10, -11, 12}, {-7, -14, 15}, {-8, -9, 14}}
 
g[33] = {{12, -11, 3}, {14, -9, -13}, {15, -8, 16}, {-23, 2, 11}, 
     {19, 6, 20}, {-5, -6, -17}, {18, 5, 1}, {22, -20, -18}, {23, 10, -22}, 
     {17, -7, -15}, {21, 7, -19}, {13, -10, -12}, {-14, 4, -16}, {9, 8, -21}}
 
g[34] = {{10, 9, -21}, {-7, -14, 15}, {-10, -11, 12}, {21, -20, 22}, 
     {11, -22, 23}, {-5, -6, -16}, {18, 5, 1}, {-18, 2, -23}, {16, -15, 17}, 
     {7, 6, 19}, {-13, 4, -17}, {8, -19, 20}, {13, -12, 3}, {-8, -9, 14}}
 
g[35] = {{11, 10, 23}, {15, -8, -14}, {-9, -10, 13}, {-22, 2, -23}, 
     {19, 6, 20}, {-5, -6, -16}, {18, 5, 1}, {21, -20, -18}, {22, 9, -21}, 
     {16, -7, 17}, {-15, 4, -17}, {8, 7, -19}, {14, -13, -12}, {12, -11, 3}}
 
g[36] = {{9, 8, 21}, {14, -13, 3}, {10, -21, 22}, {-23, 2, 11}, 
     {16, -15, 17}, {-5, -6, -16}, {18, 5, 1}, {20, -19, -18}, 
     {23, -22, -20}, {7, 6, 19}, {-14, 4, -17}, {-7, -8, 15}, {-10, -11, 12}, 
     {-9, -12, 13}}
 
g[37] = {{-9, -12, 13}, {15, -8, -14}, {-10, -11, 12}, {-15, 4, -17}, 
     {19, 6, 20}, {-5, -6, -16}, {18, 5, 1}, {23, -20, -18}, {-23, 2, 11}, 
     {16, -7, 17}, {10, -22, -19}, {8, 7, 21}, {9, -21, 22}, {14, -13, 3}}
 
g[38] = {{9, 8, 21}, {14, -9, -13}, {10, -21, 22}, {-23, 2, 11}, 
     {16, -15, 17}, {-5, -6, -16}, {18, 5, 1}, {20, -19, -18}, 
     {23, -22, -20}, {7, 6, 19}, {-14, 4, -17}, {-7, -8, 15}, {-10, -11, 12}, 
     {13, -12, 3}}
 
g[39] = {{11, 10, -22}, {22, 9, 23}, {-8, -9, 15}, {-21, 2, -23}, 
     {17, -16, -13}, {-5, -6, -17}, {18, 5, 1}, {20, -19, -18}, {21, 8, -20}, 
     {7, 6, 19}, {13, -10, 14}, {-7, -15, 16}, {-12, 4, -14}, {12, -11, 3}}
 
g[40] = {{13, -10, -12}, {12, -11, 3}, {21, 7, 22}, {11, -22, -19}, 
     {16, -15, 17}, {-5, -6, -16}, {18, 5, 1}, {-18, 2, -20}, {19, 6, 20}, 
     {-14, 4, -17}, {-7, -8, 15}, {14, -9, -13}, {9, 8, 23}, {10, -23, -21}}
 
g[41] = {{11, 10, -22}, {22, 9, 23}, {13, -10, 14}, {-21, 2, -23}, 
     {17, -16, -13}, {-5, -6, -17}, {18, 5, 1}, {20, -19, -18}, {21, 8, -20}, 
     {7, 6, 19}, {15, -9, 16}, {-7, -8, -15}, {-12, 4, -14}, {12, -11, 3}}
 
g[42] = {{11, 10, -22}, {-7, -15, 16}, {13, -10, 14}, {7, 6, 19}, 
     {17, -16, -13}, {-5, -6, -17}, {18, 5, 1}, {21, -20, -18}, 
     {-21, 2, -23}, {8, -19, 20}, {22, 9, 23}, {-8, -9, 15}, {-12, 4, -14}, 
     {12, -11, 3}}
 
g[43] = {{10, -22, -20}, {13, -12, 3}, {-10, -11, 12}, {20, -19, 21}, 
     {11, -21, 23}, {-5, -6, -17}, {18, 5, 1}, {-18, 2, -23}, {17, -16, -14}, 
     {7, 6, 19}, {14, -9, 15}, {-7, -8, 16}, {-13, 4, -15}, {9, 8, 22}}
 
g[44] = {{9, 8, -20}, {-7, -8, -14}, {-12, 4, -17}, {20, -19, 21}, 
     {16, -15, 17}, {-5, -6, -16}, {18, 5, 1}, {-18, 2, -23}, {22, -21, 23}, 
     {7, 6, 19}, {14, -13, 15}, {11, 10, -22}, {12, -11, 3}, {-9, -10, 13}}
 
g[45] = {{10, 9, 23}, {12, -11, 3}, {8, -19, 20}, {13, -10, 14}, 
     {17, -16, -13}, {-5, -6, -17}, {18, 5, 1}, {-18, 2, -22}, {21, -20, 22}, 
     {7, 6, 19}, {11, -23, -21}, {-7, -15, 16}, {-12, 4, -14}, {-8, -9, 15}}
 
g[46] = {{10, 9, 22}, {-23, 2, 11}, {-8, -9, 14}, {23, -22, -21}, 
     {16, -15, 17}, {-5, -6, -16}, {18, 5, 1}, {20, -19, -18}, {21, 8, -20}, 
     {7, 6, 19}, {-13, 4, -17}, {-7, -14, 15}, {13, -10, -12}, {12, -11, 3}}
 
g[47] = {{12, -11, 3}, {-7, -15, -13}, {11, 10, 23}, {-5, -6, -16}, 
     {8, -20, -18}, {18, 5, 19}, {21, -19, 1}, {22, 9, -21}, {-22, 2, -23}, 
     {-8, -9, 15}, {16, -14, 17}, {7, 6, 20}, {13, -10, 14}, {-12, 4, -17}}
 
g[48] = {{-12, 4, -14}, {21, 8, 22}, {11, -22, 23}, {15, -9, 16}, 
     {17, -16, -13}, {-5, -6, -17}, {18, 5, 1}, {20, -19, -18}, 
     {-20, 2, -23}, {7, 6, 19}, {13, -10, 14}, {-7, -8, -15}, {12, -11, 3}, 
     {10, 9, -21}}
 
g[49] = {{9, 8, 21}, {-13, 4, -15}, {10, -21, 22}, {-23, 2, 11}, 
     {17, -16, -14}, {-5, -6, -17}, {18, 5, 1}, {20, -19, -18}, 
     {23, -22, -20}, {7, 6, 19}, {14, -9, 15}, {-7, -8, 16}, {-10, -11, 12}, 
     {13, -12, 3}}
 
g[50] = {{13, -10, -12}, {8, -19, 20}, {12, -11, 3}, {7, 6, 19}, 
     {21, -20, 22}, {-5, -6, -16}, {18, 5, 1}, {23, -22, -18}, {-23, 2, 11}, 
     {16, -15, 17}, {-13, 4, -17}, {10, 9, -21}, {-7, -14, 15}, {-8, -9, 14}}
 
g[51] = {{10, 9, 22}, {-12, 4, -14}, {-8, -9, 15}, {-21, 2, -23}, 
     {17, -16, -13}, {-5, -6, -17}, {18, 5, 1}, {20, -19, -18}, {21, 8, -20}, 
     {7, 6, 19}, {13, -10, 14}, {-7, -15, 16}, {11, -22, 23}, {12, -11, 3}}
 
g[52] = {{12, -11, 3}, {-8, -9, 15}, {13, -10, 14}, {7, 6, 19}, 
     {16, -14, 17}, {-5, -6, -16}, {18, 5, 1}, {21, -20, -18}, {22, 9, -21}, 
     {8, -19, 20}, {-22, 2, -23}, {-12, 4, -17}, {-7, -15, -13}, {11, 10, 23}}
 
g[53] = {{-13, 4, -15}, {-7, -8, 16}, {10, -22, -20}, {7, 6, 19}, 
     {20, -19, 21}, {-5, -6, -17}, {18, 5, 1}, {23, -21, -18}, {-23, 2, 11}, 
     {17, -16, -14}, {14, -9, 15}, {-10, -11, 12}, {13, -12, 3}, {9, 8, 22}}
 
g[54] = {{12, -11, 3}, {9, 8, -20}, {-12, 4, -17}, {7, 6, 19}, {20, -19, 21}, 
     {-5, -6, -16}, {18, 5, 1}, {22, -21, -18}, {-22, 2, -23}, {16, -15, 17}, 
     {14, -13, 15}, {11, 10, 23}, {-7, -8, -14}, {-9, -10, 13}}
 
g[55] = {{11, 10, 23}, {-7, -8, -14}, {-12, 4, -17}, {-22, 2, -23}, 
     {16, -15, 17}, {-5, -6, -16}, {18, 5, 1}, {20, -19, -18}, 
     {22, -21, -20}, {7, 6, 19}, {14, -13, 15}, {9, 8, 21}, {12, -11, 3}, 
     {-9, -10, 13}}
 
g[56] = {{10, -22, -20}, {14, -9, -13}, {12, -11, 3}, {20, -19, 21}, 
     {11, -21, 23}, {-5, -6, -16}, {18, 5, 1}, {-18, 2, -23}, {16, -15, 17}, 
     {7, 6, 19}, {-14, 4, -17}, {-7, -8, 15}, {13, -10, -12}, {9, 8, 22}}
 
g[57] = {{12, -11, 3}, {22, 9, 23}, {-12, 4, -17}, {-21, 2, -23}, 
     {16, -14, 17}, {-5, -6, -16}, {18, 5, 1}, {20, -19, -18}, {21, 8, -20}, 
     {7, 6, 19}, {13, -10, 14}, {-7, -8, -15}, {15, -9, -13}, {11, 10, -22}}
 
g[58] = {{10, 9, 23}, {13, -10, -12}, {8, -19, 20}, {-13, 4, -17}, 
     {16, -15, 17}, {-5, -6, -16}, {18, 5, 1}, {-18, 2, -22}, {21, -20, 22}, 
     {7, 6, 19}, {11, -23, -21}, {-7, -14, 15}, {12, -11, 3}, {-8, -9, 14}}
 
g[59] = {{12, -11, 13}, {8, 7, 21}, {9, -21, -19}, {-23, 2, 11}, {19, 6, 20}, 
     {-5, -6, -16}, {18, 5, 1}, {22, -20, -18}, {23, 10, -22}, {16, -7, 17}, 
     {-15, 4, -17}, {-9, -10, -12}, {15, -14, 3}, {-8, -13, 14}}
 
g[60] = {{9, 8, 22}, {-7, -8, 15}, {10, -22, -20}, {7, 6, 19}, {20, -19, 21}, 
     {-5, -6, -16}, {18, 5, 1}, {23, -21, -18}, {-23, 2, 11}, {16, -15, 17}, 
     {-14, 4, -17}, {-10, -11, 12}, {14, -13, 3}, {-9, -12, 13}}
 
g[61] = {{10, 9, 22}, {13, -10, -12}, {-8, -9, 14}, {-21, 2, -23}, 
     {16, -15, 17}, {-5, -6, -16}, {18, 5, 1}, {20, -19, -18}, {21, 8, -20}, 
     {7, 6, 19}, {-13, 4, -17}, {-7, -14, 15}, {11, -22, 23}, {12, -11, 3}}
 
g[62] = {{12, -11, 3}, {-7, -14, 15}, {11, -22, 23}, {7, 6, 19}, 
     {16, -15, 17}, {-5, -6, -16}, {18, 5, 1}, {21, -20, -18}, {-21, 2, -23}, 
     {8, -19, 20}, {-13, 4, -17}, {-8, -9, 14}, {13, -10, -12}, {10, 9, 22}}
 
g[63] = {{9, 8, 21}, {12, -11, 3}, {-7, -8, 15}, {-14, 4, -17}, 
     {16, -15, 17}, {-5, -6, -16}, {18, 5, 1}, {20, -19, -18}, {-20, 2, -23}, 
     {7, 6, 19}, {11, -22, 23}, {14, -9, -13}, {10, -21, 22}, {13, -10, -12}}
 
g[64] = {{12, -11, 13}, {8, 7, 21}, {9, -21, -19}, {-23, 2, 11}, {19, 6, 20}, 
     {-5, -6, -16}, {18, 5, 1}, {22, -20, -18}, {23, 10, -22}, {16, -7, 17}, 
     {-15, 4, -17}, {-9, -10, -12}, {15, -8, -14}, {14, -13, 3}}
 
g[65] = {{12, -11, 3}, {22, 8, 23}, {11, -23, -20}, {14, -9, 15}, 
     {16, -15, 17}, {-5, -6, -16}, {18, 5, 1}, {-18, 2, -21}, {20, -19, 21}, 
     {7, 6, 19}, {-13, 4, -17}, {-7, -8, -14}, {13, -10, -12}, {10, 9, -22}}
 
g[66] = {{12, -11, 3}, {21, 8, 22}, {11, -22, 23}, {14, -9, 15}, 
     {16, -15, 17}, {-5, -6, -16}, {18, 5, 1}, {20, -19, -18}, {-20, 2, -23}, 
     {7, 6, 19}, {-13, 4, -17}, {-7, -8, -14}, {13, -10, -12}, {10, 9, -21}}
 
g[67] = {{12, -11, 3}, {8, -19, 20}, {11, 10, 23}, {7, 6, 19}, {-16, 4, -17}, 
     {-5, -6, 17}, {18, 5, 1}, {22, -21, -18}, {-22, 2, -23}, {9, -20, 21}, 
     {16, -15, -12}, {-9, -10, 13}, {-7, -14, 15}, {-8, -13, 14}}
 
g[68] = {{13, -12, 3}, {-7, -8, 15}, {10, -22, -20}, {7, 6, 19}, 
     {20, -19, 21}, {-5, -6, -16}, {18, 5, 1}, {23, -21, -18}, {-23, 2, 11}, 
     {16, -15, 17}, {-14, 4, -17}, {-10, -11, 12}, {14, -9, -13}, {9, 8, 22}}
 


(* ::Subsubsection:: *)
(*Numerators*)


n[1] = s[1, 2]^5
 
n[2] = s[-22, 3]*s[1, 2]^4
 
n[3] = s[1, 2]^4*s[21, 22]
 
n[4] = s[-19, 23]*s[1, 2]^4
 
n[5] = s[-15, 1]*s[1, 2]^3*s[1, 20]
 
n[6] = -(s[11]*s[17]*s[-9, 22]*s[1, 2]^2) - s[14]*s[19]*s[-9, 22]*s[1, 2]^2 - 
     s[11]*s[16]*s[1, 2]^3 + s[-11, 19]*s[-9, 22]*s[1, 2]^3
 
n[7] = s[-19, 3]*s[1, 2]^2*s[3, 13]^2
 
n[8] = s[11]*s[16]*s[21]*s[-15, 22]*s[1, 2] + s[-15, 22]^2*s[1, 2]^2*s[11, 21]
 
n[9] = -(s[17]*s[23]*s[1, 4]*s[1, 17]^2) + s[1, 4]*s[1, 17]^3*s[1, 23]
 
n[10] = s[1, 4]*s[1, 23]^4
 
n[11] = s[-21, 2]*s[1, 4]^3*s[1, 20]
 
n[12] = s[-22, 3]*s[1, 2]^3*s[21, 22]
 
n[13] = s[-21, 3]*s[-14, 1]*s[1, 2]^2*s[1, 20]
 
n[14] = -(s[7]*s[-13, 1]*s[1, 2]^3)/2 + s[-13, 1]*s[1, 2]^2*s[1, 20]*
      s[16, 23] + s[-17, 1]*s[1, 2]^3*s[22, 23]
 
n[15] = -(s[14]*s[21]*s[-9, 22]*s[-5, 19]*s[1, 2]) + 
     s[14]*s[15]*s[21]*s[1, 2]^2 - s[5]*s[-9, 22]*s[-8, 23]*s[1, 2]^2 - 
     s[11]*s[-15, 19]*s[-5, 19]*s[1, 2]^2 - s[10]*s[19]*s[1, 2]^3 + 
     s[-15, 19]*s[-8, 23]*s[1, 2]^3 + s[-9, 22]*s[-5, 19]*s[1, 2]^2*
      s[11, 21] - (s[15]*s[1, 2]^3*s[11, 21])/2
 
n[16] = -(s[14]*s[22]*s[-13, 1]*s[1, 2]*s[1, 20]) - 
     s[13]*s[22]*s[1, 2]*s[1, 14]*s[1, 20] - s[15]*s[1, 2]^2*s[1, 14]*
      s[1, 20] - s[11]*s[-13, 1]*s[1, 2]*s[1, 20]^2 + 
     s[-13, 1]*s[1, 2]^2*s[1, 20]*s[11, 22] + s[1, 2]*s[1, 14]*s[1, 20]^2*
      s[15, 22]
 
n[17] = s[11]*s[16]*s[22]*s[-16, 1]*s[1, 2] - s[17]*s[22]*s[-16, 1]*
      s[-13, 23]*s[1, 2] - s[14]*s[22]*s[-16, 1]*s[1, 2]^2 - 
     s[16]*s[22]*s[-13, 23]*s[1, 2]*s[1, 17] - s[7]*s[-13, 23]*s[1, 2]^2*
      s[1, 17] - s[11]*s[-16, 1]*s[-13, 23]*s[1, 2]*s[1, 20] + 
     s[-13, 23]^2*s[1, 2]*s[1, 17]*s[1, 20] + s[-16, 1]*s[-13, 23]*s[1, 2]^2*
      s[11, 22]
 
n[18] = -(s[8]*s[14]*s[-17, 1]*s[1, 2]^2) + (s[8]*s[17]*s[1, 2]^2*s[1, 14])/
      2 - s[23]*s[-17, 1]*s[1, 2]^2*s[1, 20] - s[14]*s[-15, 21]*s[1, 2]*
      s[1, 20]*s[2, 21] - s[17]*s[1, 2]^2*s[2, 21]*s[11, 22] - 
     s[11]*s[-17, 1]*s[1, 2]*s[1, 20]*s[14, 23] + s[-15, 21]*s[1, 2]*s[1, 14]*
      s[1, 20]*s[14, 23] + s[-17, 1]*s[1, 2]^2*s[11, 22]*s[14, 23] + 
     s[1, 2]^2*s[1, 20]*s[2, 21]*s[15, 23]
 
n[19] = -(s[21]*s[1, 2]*s[1, 4]*s[1, 20]^2) + s[1, 4]*s[1, 20]^3*s[3, 13] + 
     s[1, 2]*s[1, 15]*s[1, 20]^2*s[3, 23]
 
n[20] = -(s[8]*s[-12, 4]*s[1, 2]*s[1, 4]*s[1, 20])/2 + 
     s[-14, 1]*s[-12, 4]*s[1, 2]*s[1, 20]*s[3, 23] + 
     s[1, 2]*s[1, 20]^2*s[2, 11]*s[4, 14] + s[-12, 4]*s[1, 4]*s[1, 20]^2*
      s[11, 21]
 
n[21] = -(s[17]*s[22]*s[1, 4]*s[1, 20]*s[3, 13]) - s[14]*s[1, 2]*s[1, 4]*
      s[1, 20]*s[3, 13] + s[1, 4]*s[1, 20]^2*s[3, 13]^2 + 
     s[1, 2]*s[1, 17]*s[1, 20]*s[3, 13]*s[3, 22]
 
n[22] = (s[7]*s[9]*s[1, 2]^2*s[1, 4])/2 - s[7]*s[-21, 3]*s[1, 2]^2*s[1, 17] - 
     s[9]*s[-7, 22]*s[1, 2]*s[1, 4]*s[1, 20] + s[-21, 3]*s[-7, 22]*s[1, 2]*
      s[1, 17]*s[1, 20] - s[7]*s[-9, 17]*s[1, 2]*s[1, 4]*s[3, 13] - 
     s[-21, 3]*s[-16, 1]*s[1, 2]*s[1, 20]*s[3, 13] + 
     s[-9, 17]*s[-7, 22]*s[1, 4]*s[1, 20]*s[3, 13] - 
     s[9]*s[-16, 1]*s[1, 2]^2*s[3, 22] + s[-16, 1]*s[-9, 17]*s[1, 2]*s[3, 13]*
      s[3, 22] + s[1, 2]*s[1, 20]*s[2, 21]*s[3, 13]*s[4, 16] + 
     s[-21, 3]*s[-16, 1]*s[1, 2]^2*s[8, 9]
 
n[23] = s[-21, 3]^2*s[1, 2]^3
 
n[24] = s[1, 2]^3*s[22, 23]^2
 
n[25] = s[1, 2]*s[1, 17]^3*s[1, 20]
 
n[26] = s[-19, 22]*s[1, 2]*s[1, 17]^3
 
n[27] = s[-16, 1]*s[1, 2]*s[1, 17]^2*s[1, 21]
 
n[28] = s[1, 4]*s[1, 23]^2*s[15, 22]*s[19, 22]
 
n[29] = s[9]*s[17]*s[18]*s[1, 2]*s[1, 17] - s[5]*s[9]*s[1, 2]*s[1, 17]^2 - 
     s[17]*s[20]*s[1, 2]*s[1, 17]^2 + s[-9, 20]*s[1, 2]*s[1, 17]^2*s[1, 21]
 
n[30] = s[-14, 22]*s[1, 4]*s[1, 23]^2*s[10, 21]
 
n[31] = s[-16, 1]^2*s[1, 2]*s[1, 17]*s[1, 22]
 
n[32] = -(s[5]*s[10]*s[1, 2]*s[1, 17]*s[10, 22]) - 
     s[17]*s[22]*s[1, 2]*s[1, 17]*s[10, 22] + s[1, 2]*s[1, 17]*s[1, 23]*
      s[10, 22]^2
 
n[33] = s[1, 4]^2*s[1, 22]^3
 
n[34] = -(s[5]*s[12]*s[1, 2]*s[10, 22]^2) - s[17]*s[23]*s[1, 2]*s[10, 22]^2 + 
     s[1, 2]^2*s[10, 22]^3
 
n[35] = s[-21, 2]*s[1, 4]^2*s[1, 21]^2
 
n[36] = s[-20, 2]*s[1, 2]*s[1, 17]^2*s[1, 20]
 
n[37] = s[-16, 1]*s[-14, 4]*s[-11, 3]*s[1, 2]*s[11, 19] + 
     s[1, 2]*s[1, 23]*s[2, 13]*s[4, 16]*s[11, 19] + 
     s[-14, 4]*s[1, 4]*s[1, 23]*s[11, 19]^2 + s[-16, 1]*s[1, 2]^2*s[4, 16]*
      s[19, 21]
 
n[38] = -(s[13]*s[20]*s[1, 2]*s[1, 17]*s[1, 20]) + 
     s[-20, 2]*s[-13, 4]*s[1, 4]*s[1, 17]*s[1, 20] - 
     s[17]*s[-20, 2]*s[1, 4]*s[1, 20]*s[2, 12] - s[8]*s[1, 2]*s[1, 4]*
      s[1, 20]*s[2, 12] + s[-13, 21]*s[1, 2]*s[1, 17]*s[1, 20]*s[2, 12] - 
     s[20]*s[-13, 4]*s[1, 4]*s[1, 20]*s[3, 14] + s[1, 4]*s[1, 20]^2*s[2, 12]*
      s[3, 14]
 
n[39] = s[-13, 1]^2*s[1, 2]^2*s[1, 20]
 
n[40] = s[-19, 3]^2*s[1, 2]^2*s[15, 22]
 
n[41] = s[-17, 1]*s[-13, 1]*s[1, 2]^2*s[1, 21]
 
n[42] = -(s[5]*s[9]*s[-13, 1]*s[1, 2]^2) - s[13]*s[20]*s[-13, 1]*s[1, 2]^2 + 
     s[-13, 1]*s[-9, 20]*s[1, 2]^2*s[1, 21]
 
n[43] = s[5]*s[15]*s[-19, 23]*s[1, 2]*s[19, 22] - s[5]*s[12]*s[1, 2]*
      s[15, 22]*s[19, 22] - s[15]*s[23]*s[1, 2]*s[15, 22]*s[19, 22] + 
     s[1, 2]^2*s[15, 22]*s[19, 22]^2
 
n[44] = -(s[5]*s[11]*s[1, 2]*s[6, 21]*s[11, 23]) - 
     s[17]*s[23]*s[1, 2]*s[6, 21]*s[11, 23] + s[1, 2]^2*s[6, 21]*s[11, 23]^2
 
n[45] = s[5]^2*s[9]*s[11]*s[1, 2] + s[5]*s[14]*s[21]*s[-9, 20]*s[1, 2] + 
     s[5]*s[14]*s[20]*s[-9, 21]*s[1, 2] + s[5]*s[10]*s[20]*s[1, 2]^2 - 
     s[14]*s[20]*s[-9, 20]*s[1, 2]^2 - s[5]*s[23]*s[-9, 20]*s[1, 2]^2 - 
     s[5]*s[11]*s[-9, 20]*s[1, 2]*s[14, 23] - s[5]*s[9]*s[1, 2]^2*s[20, 23] - 
     (s[13]*s[20]*s[1, 2]^2*s[20, 23])/2 + s[-9, 20]*s[1, 2]^2*s[14, 23]*
      s[20, 23]
 
n[46] = s[1, 4]*s[1, 17]^2*s[1, 20]*s[1, 23]
 
n[47] = s[9]*s[16]*s[17]*s[22]*s[1, 2] - s[17]*s[22]*s[-16, 19]*s[1, 2]*
      s[1, 22] - s[9]*s[16]*s[1, 2]*s[1, 17]*s[1, 22] - 
     s[13]*s[19]*s[1, 2]*s[1, 17]*s[1, 22] + s[-16, 19]*s[1, 2]*s[1, 17]*
      s[1, 22]^2
 
n[48] = s[14]*s[22]*s[-17, 1]*s[1, 2]*s[1, 20] - s[7]*s[14]*s[1, 2]*s[1, 14]*
      s[1, 20] + s[-15, 21]*s[1, 2]*s[1, 14]*s[1, 20]^2
 
n[49] = s[1, 2]*s[1, 15]^2*s[1, 20]^2
 
n[50] = s[1, 4]*s[1, 23]^2*s[10, 22]^2
 
n[51] = s[-13, 1]*s[1, 2]*s[1, 14]*s[1, 20]*s[1, 21]
 
n[52] = s[6]*s[17]*s[22]^2*s[1, 2] - s[17]*s[22]*s[-18, 22]*s[-16, 1]*
      s[1, 2] + (s[5]*s[13]*s[22]*s[1, 2]*s[1, 17])/2 - 
     s[16]*s[22]*s[-18, 22]*s[1, 2]*s[1, 17] - s[6]*s[22]*s[1, 2]*s[1, 17]*
      s[1, 22] + s[-18, 22]*s[-16, 1]*s[1, 2]*s[1, 17]*s[1, 22]
 
n[53] = -(s[15]*s[21]*s[1, 2]*s[1, 15]*s[15, 22]) + 
     s[1, 2]*s[1, 15]*s[1, 23]*s[15, 22]*s[19, 22]
 
n[54] = s[10]*s[17]*s[21]*s[-16, 1]*s[1, 2] + 
     (s[10]*s[16]*s[21]*s[1, 2]*s[1, 17])/2 - s[6]*s[10]*s[1, 2]*s[1, 17]*
      s[1, 22] - s[17]*s[21]*s[1, 2]*s[1, 17]*s[6, 21] + 
     s[-10, 21]*s[1, 2]*s[1, 17]*s[1, 22]*s[6, 21]
 
n[55] = -(s[17]*s[21]*s[-16, 1]*s[1, 2]*s[1, 17]) - 
     s[16]*s[21]*s[1, 2]*s[1, 17]^2 - s[10]*s[-16, 1]*s[1, 2]*s[1, 17]*
      s[1, 20] + s[-7, 21]*s[1, 2]*s[1, 17]^2*s[1, 20] + 
     s[-16, 1]*s[-10, 21]*s[1, 2]*s[1, 17]*s[1, 22] - 
     s[7]*s[1, 2]*s[1, 17]^2*s[1, 22]
 
n[56] = s[-13, 22]*s[-12, 4]*s[-8, 19]*s[1, 2]*s[3, 23] + 
     s[-8, 17]*s[-8, 20]*s[1, 2]*s[3, 23]^2
 
n[57] = -(s[17]*s[23]*s[-16, 1]^2*s[1, 2]) - s[16]*s[23]*s[-16, 1]*s[1, 2]*
      s[1, 17] - s[15]*s[-16, 1]*s[1, 2]^2*s[1, 17] - 
     s[11]*s[-16, 1]^2*s[1, 2]*s[1, 21] + s[-16, 1]^2*s[1, 2]^2*s[11, 23] + 
     s[-16, 1]*s[1, 2]*s[1, 17]*s[1, 21]*s[15, 23]
 
n[58] = -(s[17]*s[22]*s[-21, 3]*s[-9, 20]*s[1, 2]) + 
     s[-21, 3]*s[-9, 20]^2*s[1, 2]^2 - s[5]*s[-21, 3]*s[-9, 20]*s[1, 2]*
      s[3, 13] + s[9]*s[17]*s[22]*s[1, 2]*s[3, 22] - 
     s[9]*s[-9, 20]*s[1, 2]^2*s[3, 22] + s[-9, 17]*s[-9, 20]*s[1, 2]*s[3, 13]*
      s[3, 22]
 
n[59] = -(s[17]*s[-22, 2]*s[-16, 1]*s[1, 2]*s[2, 13]) + 
     s[-16, 1]*s[-7, 19]*s[1, 2]^2*s[2, 13] - s[14]*s[-16, 1]*s[1, 2]*
      s[1, 22]*s[2, 13] + s[-13, 21]*s[1, 2]*s[1, 17]*s[1, 22]*s[2, 13] + 
     s[-22, 2]*s[-16, 1]*s[1, 2]*s[1, 17]*s[16, 21]
 
n[60] = -(s[11]*s[-8, 17]*s[-8, 19]*s[1, 2]*s[1, 17]) + 
     s[-18, 2]*s[-8, 17]*s[-8, 20]*s[1, 2]*s[1, 17] - 
     s[5]*s[-8, 20]*s[1, 2]*s[1, 17]*s[11, 20] + s[-8, 19]*s[1, 2]*s[1, 17]*
      s[1, 23]*s[11, 20] + s[13]*s[17]*s[21]*s[1, 2]*s[20, 23] - 
     s[17]*s[-18, 2]*s[-8, 20]*s[1, 2]*s[20, 23] + 
     s[-8, 19]*s[-8, 20]*s[1, 2]^2*s[20, 23] - s[13]*s[-8, 19]*s[1, 2]*
      s[1, 23]*s[20, 23]
 
n[61] = -(s[17]*s[23]*s[1, 4]*s[1, 17]*s[1, 20]) - s[9]*s[1, 2]*s[1, 4]*
      s[1, 17]*s[1, 20] + s[1, 4]*s[1, 17]*s[1, 20]*s[1, 21]*s[3, 13] + 
     s[1, 2]*s[1, 17]^2*s[1, 20]*s[3, 23]
 
n[62] = (s[5]*s[9]^2*s[1, 2]*s[1, 4])/2 + s[9]*s[17]*s[-18, 2]*s[1, 4]*
      s[1, 21] - s[9]*s[-9, 20]*s[1, 2]*s[1, 4]*s[1, 21] - 
     s[17]*s[20]*s[1, 4]*s[1, 21]*s[3, 13] + s[-9, 20]*s[1, 4]*s[1, 21]^2*
      s[3, 13] - s[5]*s[9]*s[1, 2]*s[1, 17]*s[3, 23] - 
     s[17]*s[20]*s[1, 2]*s[1, 17]*s[3, 23] + s[-9, 20]*s[1, 2]*s[1, 17]*
      s[1, 21]*s[3, 23]
 
n[63] = -(s[8]*s[1, 2]*s[1, 4]*s[1, 20]*s[3, 23]) + 
     s[1, 4]*s[1, 20]^2*s[3, 14]*s[3, 23] + s[1, 2]*s[1, 17]*s[1, 20]*
      s[3, 23]^2
 
n[64] = s[-22, 2]*s[-16, 1]*s[-14, 4]^2*s[1, 4] + s[-16, 1]*s[-14, 4]*
      s[-9, 14]*s[1, 2]*s[2, 13] + s[-14, 4]*s[-13, 21]*s[1, 4]*s[1, 22]*
      s[2, 13] + s[1, 2]*s[1, 22]*s[2, 13]^2*s[4, 16]
 
n[65] = s[-20, 3]*s[-7, 23]*s[-5, 17]*s[1, 2]^2 - s[5]*s[-20, 3]*s[-7, 23]*
      s[1, 2]*s[3, 13] + s[7]*s[10]*s[1, 2]^2*s[3, 21] - 
     s[7]*s[-12, 4]*s[1, 2]*s[3, 13]*s[3, 21] + s[-7, 23]*s[-5, 19]*s[1, 2]*
      s[3, 13]*s[3, 21] - s[10]*s[-5, 19]*s[1, 2]*s[3, 21]*s[6, 21] - 
     s[-7, 23]*s[1, 2]^2*s[3, 21]*s[10, 23] - s[21]*s[-12, 4]*s[1, 2]*
      s[4, 16]*s[10, 23] + s[-12, 4]*s[1, 2]*s[3, 21]*s[6, 21]*s[10, 23] + 
     s[1, 2]^2*s[4, 16]*s[10, 23]*s[19, 23]
 
n[66] = s[7]*s[10]*s[1, 2]*s[1, 4]*s[1, 20] + s[15]*s[22]*s[1, 2]*s[1, 4]*
      s[1, 20] - s[10]*s[-7, 23]*s[1, 4]*s[1, 20]^2 - 
     (s[16]*s[22]*s[1, 4]*s[1, 20]*s[3, 13])/2 - s[7]*s[-12, 4]*s[1, 4]*
      s[1, 20]*s[3, 13] + s[-7, 22]*s[1, 4]*s[1, 20]^2*s[3, 13] - 
     s[7]*s[-12, 4]*s[1, 2]*s[1, 17]*s[3, 23] - s[10]*s[-16, 1]*s[1, 2]*
      s[1, 20]*s[3, 23] + s[-7, 22]*s[1, 2]*s[1, 17]*s[1, 20]*s[3, 23] - 
     s[15]*s[1, 2]*s[1, 20]*s[2, 11]*s[3, 23] - s[22]*s[1, 2]*s[1, 17]*
      s[1, 20]*s[4, 16] + (s[16]*s[22]*s[1, 2]*s[1, 4]*s[10, 22])/2 + 
     s[-12, 4]*s[-7, 23]*s[1, 4]*s[1, 20]*s[10, 22] - 
     s[-7, 22]*s[1, 2]*s[1, 4]*s[1, 20]*s[10, 22] + 
     s[-16, 1]*s[-12, 4]*s[1, 2]*s[3, 23]*s[10, 22] - 
     s[16]*s[1, 2]*s[2, 11]*s[3, 23]*s[10, 22] + s[1, 2]*s[1, 20]*s[2, 11]*
      s[4, 16]*s[10, 22]
 
n[67] = s[-10, 21]^2*s[1, 4]*s[1, 22]*s[3, 16] + s[-10, 21]^2*s[1, 2]*
      s[1, 17]*s[3, 23] + s[-18, 2]*s[-12, 4]*s[-10, 21]*s[1, 4]*s[6, 21] - 
     s[-10, 21]^2*s[1, 2]*s[1, 4]*s[6, 21] + s[-10, 21]*s[-5, 4]*s[1, 2]*
      s[2, 11]*s[6, 21]
 
n[68] = -(s[11]*s[-13, 4]*s[-8, 17]*s[-8, 19]*s[1, 4]) + 
     s[-18, 2]*s[-13, 4]*s[-8, 17]*s[-8, 20]*s[1, 4] + 
     s[9]*s[21]*s[-8, 17]*s[1, 2]*s[1, 4] + s[10]*s[-8, 17]*s[-8, 19]*s[1, 2]*
      s[1, 4] - s[10]*s[-8, 17]*s[-5, 4]*s[1, 2]*s[1, 17] - 
     s[12]*s[-8, 17]*s[-8, 19]*s[1, 4]*s[1, 23] - s[17]*s[21]*s[-13, 22]*
      s[1, 2]*s[2, 12] - s[-11, 3]*s[-8, 17]*s[-8, 19]*s[1, 2]*s[2, 12] - 
     s[5]*s[-13, 22]*s[-8, 20]*s[1, 2]*s[2, 12] + s[-8, 17]*s[-8, 20]*
      s[-5, 4]*s[1, 2]*s[2, 12] + s[-13, 22]*s[-8, 19]*s[1, 2]*s[1, 23]*
      s[2, 12] + s[-13, 4]*s[-8, 19]*s[1, 4]*s[1, 23]*s[11, 20] - 
     s[-8, 17]*s[-8, 20]*s[1, 2]*s[1, 4]*s[19, 22] + 
     s[-11, 3]*s[-8, 17]*s[1, 2]*s[1, 17]*s[19, 22] + 
     s[-8, 17]*s[1, 4]*s[1, 23]*s[3, 14]*s[19, 22] - 
     s[5]*s[9]*s[-11, 3]*s[1, 2]*s[20, 23] + s[-13, 4]*s[-11, 3]*s[-8, 19]*
      s[1, 2]*s[20, 23] - s[17]*s[-11, 3]*s[1, 2]*s[19, 22]*s[20, 23]
 
Attributes[s] = {Orderless}


(* ::Subsubsection:: *)
(*Symmetry Factors*)


S[1] = 4
 
S[2] = 2
 
S[3] = 2
 
S[4] = 4
 
S[5] = 1
 
S[6] = 1
 
S[7] = 1
 
S[8] = 2
 
S[9] = 1
 
S[10] = 2
 
S[11] = 4
 
S[12] = 2
 
S[13] = 1
 
S[14] = 1
 
S[15] = 2
 
S[16] = 1
 
S[17] = 1
 
S[18] = 1
 
S[19] = 1
 
S[20] = 1
 
S[21] = 2
 
S[22] = 2
 
S[23] = 2
 
S[24] = 2
 
S[25] = 1
 
S[26] = 1
 
S[27] = 1
 
S[28] = 2
 
S[29] = 1
 
S[30] = 2
 
S[31] = 1
 
S[32] = 1
 
S[33] = 2
 
S[34] = 4
 
S[35] = 2
 
S[36] = 2
 
S[37] = 2
 
S[38] = 1
 
S[39] = 1
 
S[40] = 2
 
S[41] = 1
 
S[42] = 1
 
S[43] = 2
 
S[44] = 4
 
S[45] = 1
 
S[46] = 1
 
S[47] = 1
 
S[48] = 1
 
S[49] = 1
 
S[50] = 2
 
S[51] = 1
 
S[52] = 1
 
S[53] = 1
 
S[54] = 1
 
S[55] = 1
 
S[56] = 1
 
S[57] = 1
 
S[58] = 1
 
S[59] = 2
 
S[60] = 2
 
S[61] = 1
 
S[62] = 1
 
S[63] = 2
 
S[64] = 2
 
S[65] = 2
 
S[66] = 1
 
S[67] = 4
 
S[68] = 2

